Triangle Percolation on the Grid

We consider a geometric percolation process partially motivated by recent work of Hejda and Kala. Specifically, we start with an initial set $X \subseteq \mathbb{Z}^2$, and then iteratively check whether there exists a triangle $T \subseteq \mathbb{R}^2$ with its vertices in $\mathbb{Z}^2$ such that $T$ contains exactly four points of $\mathbb{Z}^2$ and exactly three points of $X$. In this case, we add the missing lattice point of $T$ to $X$, and we repeat until no such triangle exists. We study the limit sets $S$, the sets stable under this process, including determining their possible densities and some of their structure.

==> B-Stable_DFS.py <==
from math import gcd

########## FUNCTIONS ##########


# Determines if three points a,b,c are three points of a unimodular or border triangle
def bad(a,b,c):
	# x and y are the vectors of two sides of the triangle
	x = [b[0]-a[0],b[1]-a[1]]
	y = [c[0]-a[0],c[1]-a[1]]

	# compute 2*area with determinant formula
	area2 = abs(x[0]*y[1]-x[1]*y[0])

	# if area is 1/2 it is a unimodular triangle
	# if area is 1 it is a border triangle
	if area2 == 1 or area2 == 2:
		return True

	# if area is 0, then we test if the three points are consecutive
	if area2 == 0:
		# c is in middle
		if a[0]+b[0]==2*c[0] and a[1]+b[1]==2*c[1] and abs(gcd(y[0],y[1])) == 1:
			return True
		# b is in middle
		if a[0]+c[0]==2*b[0] and a[1]+c[1]==2*b[1] and abs(gcd(x[0],x[1])) == 1:
			return True
		# a is in middle
		if c[0]+b[0]==2*a[0] and c[1]+b[1]==2*a[1] and abs(gcd(y[0],y[1])) == 1:
			return True
	return False

# We search for stable subsets of a given set of points using a recursive depth first search.
# S is the currently constructed stable set.
# U is the set of remaining points which can be added to S to make another stable set.
# If U is empty, we print S if it is larger than some threshold.
# Otherwise, for the first point p in U, we remove p from U and either put p in S or do not.
# If we do not put p in S, we repeat the recusive step.
# If we put p in S, we remove everything from U which upon addition to the new S would
# not be a stable set, and we repeat the recursive step.
# We initialize the search by setting S to the points we want to force to be in our stable set
# and by setting U to the remaining points in consideration which can be added to S without
# forming a stable set.
def step(S, U, thresh):
	if len(U) == 0:
		# No unused vertices remain
		if len(S) >= thresh:
			print(S)
	else:
		# CASE 1: add the next point to S

		nextpt = U[0]
		# copy S to newS
		newS = list(S)
		# update U 
		newU = []
		# remove a point from U if it makes a bad triangle with nextpt and a point of S
		for pt in U:
			keep = True
			if pt == nextpt:
				keep = False
			for pt2 in S:
				if bad(pt,nextpt,pt2):
					keep = False
					break
			if keep:
				newU.append(pt)
		# add the next point to S
		newS.append(nextpt)
		# iterate
		step(newS, newU, thresh)

		# CASE 2: do not add the next point to S

		# make copies of S and U to be safe
		newS = list(S)
		newU = list(U)
		# remove the nextpt from U
		newU.remove(nextpt)
		#iterate
		step(newS, newU, thresh)






########## APPLICATIONS ##########


### Lemma 3.4: all stable subsets of [1,6]^2 have at most 9 points.

# Generate 6 by 6 grid.
grid = []
for i in range(6):
	for j in range(6):
		grid.append([i,j])

# Enumerate all stable sets with at least 10 points.
print("stable subsets of [1,6]^2 with at least 10 points:")
step([],grid, 10)
print("finished")


### Lemma 3.8: all stable subsets of [1,6]x[1,12] with a pair
### of consecutive points have at most 16 points.

# Generate 6 by 12 grid.
grid = []
for i in range(6):
	for j in range(12):
		grid.append([i,j])

# Let the consecutive pair be (k,l) and (k+1,l).
# By symmetry, it suffices to check for k=0,1,...,5 and l=0,1,...,5.
# Enumerate all stable sets which contain (k,l) and (k+1,l).
print("stable subsets of [1,6]x[1,12] with a consecutive pair and at least 17 points:")
for l in range(6):
	for k in range(6):
		print(str(k) + ", " + str(l) + ":")
		S = [[k,l],[k+1,l]]
		# create U so that any point of U forms a stable set with S
		U = []
		for pt in grid:
			if not(S[0] == pt or S[1] == pt or bad(pt,S[0],S[1])):
				U.append(pt)
		if k==5:
			# if S contains (5,l), then we need to increase the threshold by 1
			step(S,U,18)
		else:
			step(S,U,17)
print("finished")


### Remark 3.9: there exist stable subsets of [1,6]^2 with 9 points and
### a pair of consecutive points.

# Generate 6 by 6 grid.
grid = []
for i in range(6):
	for j in range(6):
		grid.append([i,j])

# Let the consecutive pair be (k,l) and (k+1,l).
# By symmetry, it suffices to check for k=0,1,...,5 and l=0,1,2.
# Enumerate all stable sets which contain (k,l) and (k+1,l).
print("stable subsets of [1,6]^2 with a consecutive pair and at least 9 points:")
for l in range(3):
	for k in range(6):
		print(str(k) + ", " + str(l) + ":")
		S = [[k,l],[k+1,l]]
		# create U so that any point of U forms a stable set with S
		U = []
		for pt in grid:
			if not(S[0] == pt or S[1] == pt or bad(pt,S[0],S[1])):
				U.append(pt)
		if k==5:
			# if S contains (5,l), then we need to increase the threshold by 1
			step(S,U,10)
		else:
			step(S,U,9)
print("finished")
